Aspects of canonical differential equations for Calabi-Yau geometries and beyond

We show how a method to construct canonical differential equations for multi-loop Feynman integrals recently introduced by some of the authors can be extended to cases where the associated geometry is of Calabi-Yau type and even beyond. This can be achieved by supplementing the method with information from the mixed Hodge structure of the underlying geometry. We apply these ideas to specific classes of integrals whose associated geometry is a one-parameter family of Calabi-Yau varieties, and we argue that the method can always be successfully applied to those cases. Moreover, we perform an in-depth study of the properties of the resulting canonical differential equations. In particular, we show that the resulting canonical basis is equivalent to the one obtained by an alternative method recently introduced in the literature. We apply our method to non-trivial and cutting-edge examples of Feynman integrals necessary for gravitational wave scattering, further showcasing its power and flexibility.

==> AncillaryFiles/ancillary.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Ancillary: Aspects of canonical differential equations for Calabi-Yau geometries and beyond*)


(* ::Subtitle:: *)
(*Claude Duhr, Sara Maggio, Christoph Nega, Benjamin Sauer, Lorenzo Tancredi, Fabian J. Wagner*)


(* ::Chapter:: *)
(*Additional examples beyond pure CY operator*)


(* ::Text:: *)
(*Notation: We note integrals as INT[list of indices].*)


(* ::Section:: *)
(*Gravitational scattering at 5PM-2SF*)


(* ::Text:: *)
(*We use the order of propagators from the paper. Our propagators are defined as*)


{sp[k1,v1],sp[k2,v1],sp[k3,v2],sp[k4,v2],sp[k1,v2],sp[k2,v2],sp[k3,v1],sp[k4,v1],sp[k1-k3,k1-k3],sp[k2-k3,k2-k3],sp[k1-k4,k1-k4],sp[k2-k4,k2-k4],sp[k1-k2,k1-k2],sp[k3-k4,k3-k4],sp[k1,k1],sp[k2,k2],sp[k3,k3],sp[k4,k4],sp[k1+q,k1+q],sp[k2+q,k2+q],sp[k3+q,k3+q],sp[k4+q,k4+q]};


(* ::Text:: *)
(*with q^2=-1, v1^2=v2^2=1, v1*q=v2*q=0 amd the dimensionless variable v1*v2=1/2 (x+1/x). Moreover, we denoted with sp[a,b] the scalar product between the vectors a and b.*)


(* ::Subsection::Closed:: *)
(*A sector related to a K3 surface*)


startBasis={((-1 + x^2)*INT[1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1])/x^2,Derivative[1][((-1 + x^2)*INT[1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1])/x^2],Derivative[2][((-1 + x^2)*INT[1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1])/x^2],((-1 + x^2)^2*INT[1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1])/(x^2*\[Epsilon]),
((1 + 2*\[Epsilon])*INT[1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2])/\[Epsilon]^2,
(x^2*INT[1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 2])/((-1 + x^2)^2*\[Epsilon]^2),
((-1 + x^2)*(4*\[Epsilon]*INT[1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1] + x*(INT[1, 1, 1, 2, 0, 0, 0, -1, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1] + 
     INT[1, 1, 1, 2, 0, 0, 0, -1, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1])))/(x^2*\[Epsilon]^2),
((-1 + x^2)*INT[1, 2, 2, 1, 0, 0, 0, 0, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1])/(x*\[Epsilon]^2),
((-1 + x^2)^2*INT[1, 1, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, 1])/(x^2*\[Epsilon])};
%//TableForm


(* ::Text:: *)
(*D[startBasis,x]=M.startBasis*)


M={{0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0}, 
 {(8*(-45*x^2 + 144*x^4 - 162*x^6 + 72*x^8 - 9*x^10 - 141*x^2*\[Epsilon] - 3216*x^4*\[Epsilon] - 2076*x^6*\[Epsilon] - 420*x^8*\[Epsilon] + 93*x^10*\[Epsilon] + 586*x^2*\[Epsilon]^2 + 24296*x^4*\[Epsilon]^2 + 23436*x^6*\[Epsilon]^2 + 136*x^8*\[Epsilon]^2 - 454*x^10*\[Epsilon]^2 + 
     1640*\[Epsilon]^3 + 520*x^2*\[Epsilon]^3 - 46960*x^4*\[Epsilon]^3 - 46960*x^6*\[Epsilon]^3 + 520*x^8*\[Epsilon]^3 + 1640*x^10*\[Epsilon]^3))/(9*(-1 + x)^3*x^3*(1 + x)^3*(1 - 6*x + x^2)*(1 + 6*x + x^2)), 
  -1/9*(9 - 2214*x^2 + 4572*x^4 - 2538*x^6 + 171*x^8 + 186*\[Epsilon] - 2676*x^2*\[Epsilon] - 3816*x^4*\[Epsilon] + 4164*x^6*\[Epsilon] - 930*x^8*\[Epsilon] + 1816*\[Epsilon]^2 + 3616*x^2*\[Epsilon]^2 + 7056*x^4*\[Epsilon]^2 + 3616*x^6*\[Epsilon]^2 + 1816*x^8*\[Epsilon]^2)/
    ((-1 + x)^2*x^2*(1 + x)^2*(1 - 6*x + x^2)*(1 + 6*x + x^2)), (9 - 621*x^2 + 639*x^4 - 27*x^6 + 62*\[Epsilon] - 318*x^2*\[Epsilon] - 318*x^4*\[Epsilon] + 62*x^6*\[Epsilon])/(3*(-1 + x)*x*(1 + x)*(1 - 6*x + x^2)*(1 + 6*x + x^2)), 
  (16*\[Epsilon]^2*(12*x^2 + 12*x^4 - 49*\[Epsilon] - 189*x^2*\[Epsilon] + 117*x^4*\[Epsilon] + 41*x^6*\[Epsilon]))/(3*(-1 + x)^2*x^3*(1 + x)^2*(1 - 6*x + x^2)*(1 + 6*x + x^2)), 
  (-896*(1 + x^2)*\[Epsilon]^2*(-3*x^2 + \[Epsilon] + 8*x^2*\[Epsilon] + x^4*\[Epsilon]))/(9*(-1 + x)^2*x^3*(1 + x)^2*(1 - 6*x + x^2)*(1 + 6*x + x^2)), (-256*\[Epsilon]^2*(3 + 42*x^2 + 3*x^4 + 14*\[Epsilon] - 188*x^2*\[Epsilon] + 14*x^4*\[Epsilon]))/
   (3*(-1 + x)^2*x^2*(1 + x)^2*(1 - 6*x + x^2)*(1 + 6*x + x^2)), (24*(5 + 22*x^2 + 5*x^4)*\[Epsilon]^3)/((-1 + x)*x^3*(1 + x)*(1 - 6*x + x^2)*(1 + 6*x + x^2)), 0, 0}, 
 {0, 0, 0, (-8*\[Epsilon])/((-1 + x)*x*(1 + x)), 0, 0, (2*\[Epsilon])/x, 0, 0}, {(-10*(-17*x^2 + 18*x^4 - x^6 + 8*\[Epsilon] - 72*x^2*\[Epsilon] - 72*x^4*\[Epsilon] + 8*x^6*\[Epsilon]))/(3*(-1 + x)^2*x*(1 + x)^2), 
  (5*(1 - 6*x + x^2)*(1 + 6*x + x^2))/(3*(-1 + x)*(1 + x)), 0, (-4*(-2 + x^2)*\[Epsilon])/((-1 + x)*x*(1 + x)), (16*(1 + x^2)*\[Epsilon])/(3*(-1 + x)*x*(1 + x)), (-128*\[Epsilon])/((-1 + x)*(1 + x)), (-3*\[Epsilon])/x, 0, 0}, 
 {(-5*(-5*x^2 - x^4 + 2*\[Epsilon] + 52*x^2*\[Epsilon] + 2*x^4*\[Epsilon]))/(3*(-1 + x)^2*(1 + x)^2), (5*x*(1 + x^2))/(6*(-1 + x)*(1 + x)), 0, -1/2*\[Epsilon]/((-1 + x)*(1 + x)), (-7*\[Epsilon])/(3*(-1 + x)*(1 + x)), 
  (4*(1 + x^2)*\[Epsilon])/((-1 + x)*x*(1 + x)), 0, 0, 0}, {(-80*(-1 + x)*(1 + x)*\[Epsilon])/x, 0, 0, (-4*(-1 + 3*x^2)*\[Epsilon])/((-1 + x)*x*(1 + x)), (8*\[Epsilon])/x, 0, (-2*(1 + 5*x^2)*\[Epsilon])/((-1 + x)*x*(1 + x)), 0, 0}, 
 {(16*(x^2 - x^4 + 8*\[Epsilon] + 4*x^2*\[Epsilon] + 8*x^4*\[Epsilon]))/(3*(-1 + x)*x*(1 + x)), (-8*(1 + x^2))/3, 0, (-8*\[Epsilon])/x, (8*\[Epsilon])/(3*x), 0, 0, (10*(1 + x^2)*\[Epsilon])/((-1 + x)*x*(1 + x)), (-24*\[Epsilon])/x}, 
 {(16*(1 + x^2)*\[Epsilon])/x, 0, 0, 0, 0, 0, 0, (2*\[Epsilon])/x, (-4*(1 + x^2)*\[Epsilon])/((-1 + x)*x*(1 + x))}};
 M//MatrixForm


(* ::Subsubsection::Closed:: *)
(*Relations*)


(* ::Text:: *)
(*We give here relations coming from the Picard-Fuchs operator, Griffiths relations and from the definition of the G_i functions*)


RelPF={Derivative[3][\[Omega]0][x] -> (-8*(-5 + x^2)*\[Omega]0[x])/(x*(1 - 6*x + x^2)*(1 + 6*x + x^2)) - (3*(1 - 68*x^2 + 3*x^4)*Derivative[2][\[Omega]0][x])/(x*(1 - 6*x + x^2)*(1 + 6*x + x^2)) - 
   ((1 - 244*x^2 + 19*x^4)*Derivative[1][\[Omega]0][x])/(x^2*(1 - 6*x + x^2)*(1 + 6*x + x^2))};


RelGriffiths={Derivative[2][\[Omega]0][x] -> (-2*(-10 + x^2)*\[Omega]0[x])/(1 - 34*x^2 + x^4) + ((-1 + 68*x^2 - 3*x^4)*Derivative[1][\[Omega]0][x])/(x - 34*x^3 + x^5) + Derivative[1][\[Omega]0][x]^2/(2*\[Omega]0[x])};


RelG={Derivative[1][G1][x] -> (16*x*(1 + x^2)*(115 + 4062*x^2 - 80259*x^4 + 1495652*x^6 - 80259*x^8 + 4062*x^10 + 115*x^12)*\[Omega]0[x]^2)/(9*(-1 + x)^3*(1 + x)^3*(1 - 6*x + x^2)^2*(1 + 6*x + x^2)^2), 
 Derivative[1][G2][x] -> (x*(1 + x^2)*\[Omega]0[x])/((-1 + x)^2*(1 + x)^2), Derivative[1][G3][x] -> ((1 + 14*x^2 + x^4)*\[Omega]0[x])/((-1 + x)^2*(1 + x)^2), 
 Derivative[1][G4][x] -> G1[x]/(x*Sqrt[1 - 34*x^2 + x^4]*\[Omega]0[x])};


(* ::Subsubsection::Closed:: *)
(*Transformation to canonical form*)


(* ::Text:: *)
(*We give here the full rotation to the canonical form of the differential equations and the epsilon factorized differential equation matrix*)


T={{\[Epsilon]^2/\[Omega]0[x], 0, 0, 0, 0, 0, 0, 0, 0}, {(\[Epsilon]*(9*(-1 + x^2)*Sqrt[1 - 34*x^2 + x^4]*\[Epsilon]*G4[x] + 2*(-31 + 159*x^2 + 159*x^4 - 31*x^6)*\[Epsilon]*\[Omega]0[x] - 9*x*(-1 + 35*x^2 - 35*x^4 + x^6)*Derivative[1][\[Omega]0][x]))/
   (9*(-1 + x)*(1 + x)*Sqrt[1 - 34*x^2 + x^4]*\[Omega]0[x]), x*Sqrt[1 - 34*x^2 + x^4]*\[Epsilon], 0, 0, 0, 0, 0, 0, 0}, 
 {(4480*(1 - 34*x^2 + x^4)*\[Epsilon]^2*G2[x])/(9*(-1 + x^2)) - (640*(x + x^3)*\[Epsilon]^2*G3[x])/(3*(-1 + x^2)) + (2*(1 + x^2)*Sqrt[1 - 34*x^2 + x^4]*(31 - 190*x^2 + 31*x^4)*\[Epsilon]^2*G4[x])/
    (9*(-1 + 35*x^2 - 35*x^4 + x^6)) + (\[Epsilon]*G1[x])/\[Omega]0[x] - (\[Epsilon]^2*(143360*G2[x]^2 + 1920*G3[x]^2 + 9*G4[x]^2))/(18*\[Omega]0[x]) + 2*x^2*(-10 + x^2)*\[Omega]0[x] - 
   (4*x^2*(-399 - 773*x^2 - 11126*x^4 + 5718*x^6 - 1643*x^8 + 31*x^10)*\[Epsilon]*\[Omega]0[x])/(9*(-1 + x^2)^2*(1 - 34*x^2 + x^4)) + 
   (2*(3125 - 120930*x^2 - 272085*x^4 - 575996*x^6 - 272085*x^8 - 120930*x^10 + 3125*x^12)*\[Epsilon]^2*\[Omega]0[x])/(81*(-1 + x^2)^2*(1 - 34*x^2 + x^4)) + x*(-1 + 68*x^2 - 3*x^4)*Derivative[1][\[Omega]0][x] + 
   x*(1 - 68*x^2 + 3*x^4)*Derivative[1][\[Omega]0][x] + (2*x*(1 + x^2)*(31 - 190*x^2 + 31*x^4)*\[Epsilon]*Derivative[1][\[Omega]0][x])/(9*(-1 + x^2)) + 
   (x*(1 - 6*x + x^2)*(1 + 6*x + x^2)*\[Epsilon]*G4[x]*Derivative[1][\[Omega]0][x])/(Sqrt[1 - 34*x^2 + x^4]*\[Omega]0[x]) + (x^2*(1 - 34*x^2 + x^4)*Derivative[1][\[Omega]0][x]^2)/(2*\[Omega]0[x]), 
  -1/9*(x*(9*(-1 + x^2)*Sqrt[1 - 34*x^2 + x^4]*\[Epsilon]*G4[x] + (9 + x^4*(639 - 636*\[Epsilon]) + 124*\[Epsilon] + x^6*(-27 + 124*\[Epsilon]) - 3*x^2*(207 + 212*\[Epsilon]))*\[Omega]0[x] + 
      9*x*(-1 + 35*x^2 - 35*x^4 + x^6)*Derivative[1][\[Omega]0][x]))/(-1 + x^2), x^2*(1 - 34*x^2 + x^4)*\[Omega]0[x], -64*\[Epsilon]^2*G2[x], (-896*\[Epsilon]^2*G2[x])/3, 256*\[Epsilon]^2*G3[x], 0, 0, 0}, 
 {0, 0, 0, \[Epsilon]^2, 0, 0, 0, 0, 0}, {(5*\[Epsilon]^2*((1 - 34*x^2 + x^4)/(1 - x^2) + (32*G2[x])/\[Omega]0[x]))/3, 0, 0, 0, \[Epsilon]^2, 0, 0, 0, 0}, 
 {(5*\[Epsilon]^2*((x + x^3)/(1 - x^2) - G3[x]/\[Omega]0[x]))/6, 0, 0, 0, 0, \[Epsilon]^2, 0, 0, 0}, {0, 0, 0, 0, 0, 0, \[Epsilon]^2, 0, 0}, {(8*(1 + x^2)*\[Epsilon]^2)/3, 0, 0, 0, 0, 0, 0, \[Epsilon]^2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]^2}};


MEps=(T . (M . Inverse[T]-D[Inverse[T],x])/.RelPF/.RelGriffiths/.RelG//Together//Collect[#,Flatten[{G1[x],G2[x],G3[x],G4[x],Table[D[\[Omega]0[x],{x,k}],{k,0,4}]}],Simplify]&);
MEps//MatrixForm
FreeQ[MEps/\[Epsilon]//Expand,\[Epsilon],\[Infinity]]
MEps//Together//Variables


(* ::Subsubsection::Closed:: *)
(*Series expansion of \[Omega]0, Gi-functions*)


\[Omega]0Series[x]=1+5 x^2+73 x^4+1445 x^6+33001 x^8+819005 x^10+21460825 x^12+584307365 x^14+16367912425 x^16+468690849005 x^18+13657436403073 x^20+O[x]^21;


G1Series[x]=-((920 x^2)/9)-(53968 x^4)/9-(698840 x^6)/3-(79236320 x^8)/9-(2907811192 x^10)/9-(34862211664 x^12)/3-(3712726982888 x^14)/9-(130631571853888 x^16)/9-507483118156568 x^18-(158950322081220368 x^20)/9+O[x]^21;


G2Series[x]=x^2/2+2 x^4+(31 x^6)/2+212 x^8+(7549 x^10)/2+77150 x^12+(3441955 x^14)/2+40814360 x^16+(2026020625 x^18)/2+26043705146 x^20+O[x]^21;


G3Series[x]=x+7 x^3+37 x^5+403 x^7+6529 x^9+127015 x^11+2745805 x^13+63704779 x^15+1555595545 x^17+39492663535 x^19+O[x]^21;


G4Series[x]=-((460 x^2)/9)-(16252 x^4)/9-(503356 x^6)/9-(16043260 x^8)/9-(517278508 x^10)/9-(16786559788 x^12)/9-(547291560892 x^14)/9-(17909156486908 x^16)/9-(587828417946604 x^18)/9-(19343677672582108 x^20)/9+O[x]^21;


(* ::Subsection::Closed:: *)
(*A sector related to a Calabi-Yau three-variety*)


startBasis={INT[1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,1,0,0,1,0,1]/x,Derivative[1][INT[1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,1,0,0,1,0,1]/x],Derivative[2][INT[1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,1,0,0,1,0,1]/x],Derivative[3][INT[1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,1,0,0,1,0,1]/x],((-1+x) (1+x) (-1+6 \[Epsilon]) )/(4 x) INT[1,1,1,1,0,0,0,0,0,0,1,0,1,1,1,0,1,0,-1,1,0,1]};
%//TableForm


(* ::Text:: *)
(*D[starBasis,x]=M.startBasis*)


M={{0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1, 0}, 
 {-((9 - 71*x^2 + 39*x^4 + 39*x^6 + 16*x^8 + 18*\[Epsilon] - 454*x^2*\[Epsilon] + 798*x^4*\[Epsilon] - 138*x^6*\[Epsilon] - 32*x^8*\[Epsilon] + 20*\[Epsilon]^2 - 1052*x^2*\[Epsilon]^2 + 2268*x^4*\[Epsilon]^2 - 1252*x^6*\[Epsilon]^2 + 16*x^8*\[Epsilon]^2 + 632*\[Epsilon]^3 - 
     3944*x^2*\[Epsilon]^3 + 3016*x^4*\[Epsilon]^3 - 728*x^6*\[Epsilon]^3 + 96*\[Epsilon]^4 - 19104*x^2*\[Epsilon]^4 + 19104*x^4*\[Epsilon]^4 - 96*x^6*\[Epsilon]^4)/((-1 + x)^3*x^2*(1 + x)^3*(1 + x^2)^2)), 
  -((-1 + 69*x^2 - 202*x^4 - 22*x^6 + 123*x^8 + 65*x^10 - 4*\[Epsilon] + 264*x^2*\[Epsilon] - 1388*x^4*\[Epsilon] + 1348*x^6*\[Epsilon] + 48*x^8*\[Epsilon] - 76*x^10*\[Epsilon] - 4*\[Epsilon]^2 + 596*x^2*\[Epsilon]^2 - 2968*x^4*\[Epsilon]^2 + 4184*x^6*\[Epsilon]^2 - 
     1828*x^8*\[Epsilon]^2 + 20*x^10*\[Epsilon]^2 - 48*x^2*\[Epsilon]^3 - 464*x^4*\[Epsilon]^3 - 464*x^6*\[Epsilon]^3 - 48*x^8*\[Epsilon]^3)/((-1 + x)^3*x^3*(1 + x)^3*(1 + x^2)^2)), 
  -((7 - 76*x^2 + 10*x^4 + 116*x^6 + 55*x^8 + 12*\[Epsilon] - 240*x^2*\[Epsilon] + 408*x^4*\[Epsilon] + 144*x^6*\[Epsilon] - 36*x^8*\[Epsilon] + 4*\[Epsilon]^2 - 400*x^2*\[Epsilon]^2 + 792*x^4*\[Epsilon]^2 - 400*x^6*\[Epsilon]^2 + 4*x^8*\[Epsilon]^2)/
    ((-1 + x)^2*x^2*(1 + x)^2*(1 + x^2)^2)), (2*(3 - 8*x^2 - 7*x^4 + 2*\[Epsilon] - 16*x^2*\[Epsilon] + 2*x^4*\[Epsilon]))/((-1 + x)*x*(1 + x)*(1 + x^2)), 
  (40*\[Epsilon]*(3 - 10*x^2 + 3*x^4 + 32*\[Epsilon] - 176*x^2*\[Epsilon] + 32*x^4*\[Epsilon] + 4*\[Epsilon]^2 - 792*x^2*\[Epsilon]^2 + 4*x^4*\[Epsilon]^2))/((-1 + x)^3*x^2*(1 + x)^3*(1 + x^2)^2)}, 
 {-1/2*(x*(-3 + 3*x^2 + 6*\[Epsilon] + 2*x^2*\[Epsilon] - 48*\[Epsilon]^2))/(1 + x^2), -1/4*((-1 + x)*(1 + x)*(-3 + 9*x^2 + 2*\[Epsilon] + 2*x^2*\[Epsilon]))/(1 + x^2), -1/2*((-1 + x)^2*x*(1 + x)^2)/(1 + x^2), 0, 
  (40*x*\[Epsilon])/((-1 + x)*(1 + x)*(1 + x^2))}};
  M//MatrixForm


(* ::Subsubsection::Closed:: *)
(*Relations*)


(* ::Text:: *)
(*We give here relations coming from the Picard-Fuchs operator, Griffiths relations and from the definition of the G_i functions*)


RelPF={Derivative[4][\[Omega]0][x] -> -(((9 - 71*x^2 + 39*x^4 + 39*x^6 + 16*x^8)*\[Omega]0[x])/((-1 + x)^3*x^2*(1 + x)^3*(1 + x^2)^2)) - ((-1 + 69*x^2 - 202*x^4 - 22*x^6 + 123*x^8 + 65*x^10)*Derivative[1][\[Omega]0][x])/
    ((-1 + x)^3*x^3*(1 + x)^3*(1 + x^2)^2) - ((7 - 76*x^2 + 10*x^4 + 116*x^6 + 55*x^8)*Derivative[2][\[Omega]0][x])/((-1 + x)^2*x^2*(1 + x)^2*(1 + x^2)^2) - 
   (2*(-3 + 8*x^2 + 7*x^4)*Derivative[3][\[Omega]0][x])/((-1 + x)*x*(1 + x)*(1 + x^2))};


Rel\[Alpha]={Derivative[2][\[Alpha]][x] -> (2*Derivative[1][\[Alpha]][x]^2)/\[Alpha][x] + Derivative[1][\[Alpha]][x]*(-((1 - 8*x^2 - 5*x^4)/(x - x^5)) - (2*Derivative[1][\[Omega]0][x])/\[Omega]0[x]) + 
   (2*\[Alpha][x]*((-6*x + 6*x^3 + 4*x^5)*\[Omega]0[x]^2 + x*(-1 + x^2 + x^4 - x^6)*Derivative[1][\[Omega]0][x]^2 + 2*(-1 + x^2)*\[Omega]0[x]*((-1 + 4*x^2 + 3*x^4)*Derivative[1][\[Omega]0][x] + 
        x*(-1 + x^4)*Derivative[2][\[Omega]0][x])))/((-1 + x^2)^2*(x + x^3)*\[Omega]0[x]^2)};


RelG={Derivative[1][G1][x] -> (x*(-3 + x^2)*(-1 + 3*x^2)*\[Omega]0[x])/(1 + x^2)^3, Derivative[1][G2][x] -> (20*G1[x]^2)/(x*\[Alpha][x]) + (20*(-1 + x)^2*x*(1 + x)^2*(1 - 8*x^2 + x^4)*\[Omega]0[x]^2)/((1 + x^2)^4*\[Alpha][x]), 
 Derivative[1][G3][x] -> (40*(1 - 48*x^2 + x^4)*G1[x]^2)/(x*(-1 + x^4)) - ((1 + x^2)*G2[x]^2*\[Alpha][x]^2)/(x*(-1 + x^2)^3*\[Omega]0[x]^2) + (1280*x*(2 - 11*x^2 + 2*x^4)*G1[x]*\[Omega]0[x])/(1 + x^2)^3 + 
   (4*x*(-41 + 271*x^2 + 1412*x^4 - 2606*x^6 + 1343*x^8 + 51*x^10 + 2*x^12)*\[Omega]0[x]^2)/(1 + x^2)^5 - (2*(-1 + x)*x*(1 + x)*(1 + 152*x^2 - 198*x^4 + 152*x^6 + x^8)*Derivative[1][\[Omega]0][x]^2)/
    (1 + x^2)^3, Derivative[1][G4][x] -> G1[x]/(x*\[Alpha][x]), Derivative[1][G5][x] -> ((1 - 48*x^2 + x^4)*G1[x])/((-1 + x)*x*(1 + x)*(1 + x^2)) - 
   ((1 + x^2)*G2[x]*G4[x]*\[Alpha][x]^2)/((-1 + x)^3*x*(1 + x)^3*\[Omega]0[x]^2) + (16*x*(2 - 11*x^2 + 2*x^4)*\[Omega]0[x])/(1 + x^2)^3, 
 Derivative[1][G6][x] -> -(((1 + x^2)*G2[x]*\[Alpha][x]^2)/((-1 + x)^3*x*(1 + x)^3*\[Omega]0[x]^2)), 
 Derivative[1][G7][x] -> G1[x]*((40*G5[x])/(x*\[Alpha][x]) - (40*G4[x]*G6[x])/(x*\[Alpha][x])) - G3[x]/(x*\[Alpha][x]) - (2*(-1 + x)*(1 + x)*(1 + 152*x^2 - 198*x^4 + 152*x^6 + x^8)*\[Omega]0[x]*Derivative[1][\[Omega]0][x])/
    ((1 + x^2)^3*\[Alpha][x])};


(* ::Subsubsection::Closed:: *)
(*Transformation to canonical form*)


(* ::Text:: *)
(*We give here the full rotation to the canonical form of the differential equations and the epsilon factorized differential equation matrix*)


T={{\[Epsilon]^3/\[Omega]0[x], 0, 0, 0, 0}, {(\[Epsilon]^2*(\[Epsilon]*G6[x]*\[Omega]0[x] + \[Alpha][x]*(-(((1 - 8*x^2 + x^4)*\[Epsilon]*\[Omega]0[x])/(-1 + x^4)) - x*Derivative[1][\[Omega]0][x])))/\[Omega]0[x]^2, (x*\[Epsilon]^2*\[Alpha][x])/\[Omega]0[x], 0, 0, 0}, 
 {\[Epsilon]*((10*(1 + 5*x^2 - 9*x^4 + 3*x^6)*\[Epsilon]*G4[x])/(1 + x^2)^2 + (20*(-1 - 41*x^2 + 41*x^4 + x^6)*\[Epsilon]^2*G4[x])/(1 + x^2)^2 + 
    (\[Epsilon]*(G2[x] - 40*G1[x]*G4[x] - \[Epsilon]*(-40*G4[x]*G5[x] + 20*G4[x]^2*G6[x] + G7[x])))/\[Omega]0[x] - ((-1 + x)*(1 + x)*(1 - 8*x^2 + x^4)^2*\[Epsilon]^2*\[Omega]0[x])/((1 + x^2)^3*\[Alpha][x]) + 
    (x*(-1 + x^2)*\[Epsilon]*\[Omega]0[x]*(8*x*(2 - x^2 + 2*x^4)*\[Alpha][x] + (-1 + 8*x^2 - 8*x^6 + x^8)*Derivative[1][\[Alpha]][x]))/((1 + x^2)^3*\[Alpha][x]^2) - 
    (2*x*(-1 + x^2)^2*(1 - 8*x^2 + x^4)*\[Epsilon]*Derivative[1][\[Omega]0][x])/((1 + x^2)^2*\[Alpha][x]) - (20*\[Epsilon]*G4[x]^2*\[Alpha][x]*((1 - 8*x^2 + x^4)*\[Epsilon]*\[Omega]0[x] + x*(-1 + x^4)*Derivative[1][\[Omega]0][x]))/
     ((-1 + x^4)*\[Omega]0[x]^2) + (x*(-1 + x^2)^3*(x*\[Omega]0[x]*Derivative[1][\[Alpha]][x]*Derivative[1][\[Omega]0][x] + \[Alpha][x]*(-2*x*Derivative[1][\[Omega]0][x]^2 + \[Omega]0[x]*(x*Derivative[2][\[Omega]0][x] + Derivative[1][\[Omega]0][x]))))/
     ((1 + x^2)*\[Alpha][x]^2*\[Omega]0[x])), x*\[Epsilon]*((20*(-1 + x^2)^2*\[Epsilon]*G4[x])/(1 + x^2) + (20*\[Epsilon]*G4[x]^2*\[Alpha][x])/\[Omega]0[x] + 
    ((-1 + x^2)^2*(-(x*(-1 + x^4)*\[Omega]0[x]*Derivative[1][\[Alpha]][x]) + \[Alpha][x]*((1 + 2*\[Epsilon] - 16*x^2*\[Epsilon] + x^4*(-1 + 2*\[Epsilon]))*\[Omega]0[x] + 2*x*(-1 + x^4)*Derivative[1][\[Omega]0][x])))/((1 + x^2)^2*\[Alpha][x]^2)), 
  -((x^2*(-1 + x^2)^3*\[Epsilon]*\[Omega]0[x])/((1 + x^2)*\[Alpha][x])), 0, 40*\[Epsilon]^2*G4[x]}, {(10*(1 + 5*x^2 - 9*x^4 + 3*x^6)*\[Epsilon]*(G1[x] + \[Epsilon]*(G5[x] - G4[x]*G6[x])))/(1 + x^2)^2 + 
   (20*(-1 - 41*x^2 + 41*x^4 + x^6)*\[Epsilon]^2*(G1[x] + \[Epsilon]*(G5[x] - G4[x]*G6[x])))/(1 + x^2)^2 + 
   (\[Epsilon]*(-20*G1[x]^2 - 40*\[Epsilon]*G1[x]*(G5[x] - G4[x]*G6[x]) + \[Epsilon]*(G3[x] - G2[x]*G6[x] + \[Epsilon]*G6[x]*G7[x] + \[Epsilon]*(20*G5[x]^2 - 40*G4[x]*G5[x]*G6[x] + 20*G4[x]^2*G6[x]^2))))/\[Omega]0[x] - ((1 - 8*x^2 - 8061*x^4 + 14896*x^6 - 8061*x^8 - 8*x^10 + x^12)*\[Epsilon]^3*\[Omega]0[x])/
    (1 + x^2)^4 + ((-1 + x)*x*(1 + x)*(1 - 352*x^2 + 594*x^4 - 352*x^6 + x^8)*\[Epsilon]^2*Derivative[1][\[Omega]0][x])/(1 + x^2)^3 - 
   (\[Epsilon]*(G2[x] + \[Epsilon]*G7[x])*\[Alpha][x]*((1 - 8*x^2 + x^4)*\[Epsilon]*\[Omega]0[x] + x*(-1 + x^4)*Derivative[1][\[Omega]0][x]))/((-1 + x^4)*\[Omega]0[x]^2) + 
   (x*\[Epsilon]^2*(3*(-1 + x^4)*(1 - 8*x^2 + x^4)^2*\[Omega]0[x]*Derivative[1][\[Alpha]][x] - 4*x*\[Alpha][x]*((2 + x^2)*(1 - 8*x^2 + x^4)^2*\[Omega]0[x] + 12*x*(7 - 11*x^2 + 11*x^6 - 7*x^8)*Derivative[1][\[Omega]0][x])))/
    ((1 + x^2)^4*\[Alpha][x]) - (x^2*(-1 + x^2)*\[Epsilon]*Derivative[1][\[Omega]0][x]*(-3*(-1 + 8*x^2 - 8*x^6 + x^8)*\[Omega]0[x]*Derivative[1][\[Alpha]][x] + 
      4*\[Alpha][x]*(2*x*(8 - 18*x^2 + x^6)*\[Omega]0[x] + (-1 + 8*x^2 - 8*x^6 + x^8)*Derivative[1][\[Omega]0][x])))/((1 + x^2)^3*\[Alpha][x]*\[Omega]0[x]) + 
   (2*x*(-1 + x^2)*\[Epsilon]*(4*x*(3 - 4*x^2 - 26*x^4 + 2*x^6 + x^8)*\[Omega]0[x]^2 - x*(1 + x^2)^2*(-1 + 9*x^2 - 9*x^4 + x^6)*Derivative[1][\[Omega]0][x]^2 + 
      2*(1 + x^2)*\[Omega]0[x]*(x*(-1 + 8*x^2 - 8*x^6 + x^8)*Derivative[2][\[Omega]0][x] + (-1 + 20*x^2 - 34*x^4 - 12*x^6 + 3*x^8)*Derivative[1][\[Omega]0][x])))/((1 + x^2)^4*\[Omega]0[x]) - 
   (3*x*(1 - 8*x^2 + x^4)*\[Epsilon]*((-1 + x^4)*\[Omega]0[x]*Derivative[1][\[Alpha]][x]*((1 - 8*x^2 + x^4)*\[Epsilon]*\[Omega]0[x] + x*(-1 + x^4)*Derivative[1][\[Omega]0][x]) + 
      \[Alpha][x]*(8*x*(2 - x^2 + 2*x^4)*\[Epsilon]*\[Omega]0[x]^2 - 2*x*(-1 + x^4)^2*Derivative[1][\[Omega]0][x]^2 + (-1 + x^4)^2*\[Omega]0[x]*(x*Derivative[2][\[Omega]0][x] + Derivative[1][\[Omega]0][x]))))/((1 + x^2)^4*\[Alpha][x]*\[Omega]0[x]) + 
   (\[Epsilon]*G6[x]*((-1 + x)*(1 + x)*(1 - 8*x^2 + x^4)^2*\[Epsilon]^2*\[Alpha][x]*\[Omega]0[x] + (1 - x)*x*(1 + x)*\[Epsilon]*\[Omega]0[x]*(8*x*(2 - x^2 + 2*x^4)*\[Alpha][x] + (-1 + 8*x^2 - 8*x^6 + x^8)*Derivative[1][\[Alpha]][x]) + 
      2*x*(-1 + x^2)^2*(1 + x^2)*(1 - 8*x^2 + x^4)*\[Epsilon]*\[Alpha][x]*Derivative[1][\[Omega]0][x] - (x*(-1 + x^2)^3*(1 + x^2)^2*(x*\[Omega]0[x]*Derivative[1][\[Alpha]][x]*Derivative[1][\[Omega]0][x] + 
         \[Alpha][x]*(-2*x*Derivative[1][\[Omega]0][x]^2 + \[Omega]0[x]*(x*Derivative[2][\[Omega]0][x] + Derivative[1][\[Omega]0][x]))))/\[Omega]0[x]))/((1 + x^2)^3*\[Alpha][x]^2) + 
   ((-1 + x)*x*(1 + x)*((1 - 21*x^2 + 15*x^4 + 13*x^6)*Derivative[1][\[Omega]0][x] + x*(-1 + x^2)*((-3 + 8*x^2 + 7*x^4)*Derivative[2][\[Omega]0][x] + x*(-1 + x^4)*Derivative[3][\[Omega]0][x])))/(1 + x^2)^2, 
  x*((20*(-1 + x^2)^2*\[Epsilon]*(G1[x] + \[Epsilon]*(G5[x] - G4[x]*G6[x])))/(1 + x^2) + (\[Epsilon]*G2[x]*\[Alpha][x])/\[Omega]0[x] + (\[Epsilon]^2*G7[x]*\[Alpha][x])/\[Omega]0[x] - 
    ((-1 + x^2)*((-1 + x^4)*\[Epsilon]*G6[x]*(-(x*(-1 + x^4)*\[Omega]0[x]*Derivative[1][\[Alpha]][x]) + \[Alpha][x]*((1 + 2*\[Epsilon] - 16*x^2*\[Epsilon] + x^4*(-1 + 2*\[Epsilon]))*\[Omega]0[x] + 2*x*(-1 + x^4)*Derivative[1][\[Omega]0][x])) + 
       \[Alpha][x]^2*((1 + 3*\[Epsilon] + \[Epsilon]^2 + x^8*(13 - 11*\[Epsilon] + \[Epsilon]^2) - 4*x^6*(-7 - 6*\[Epsilon] + 88*\[Epsilon]^2) - 4*x^2*(5 + 22*\[Epsilon] + 88*\[Epsilon]^2) + 6*x^4*(-1 + 24*\[Epsilon] + 99*\[Epsilon]^2))*\[Omega]0[x] + 
         x*(-1 + x^4)*(x*(-1 + x^4)*Derivative[2][\[Omega]0][x] + 2*(1 - 8*x^2 + x^4)*\[Epsilon]*Derivative[1][\[Omega]0][x]))))/((1 + x^2)^3*\[Alpha][x]^2)), 
  (x^2*(-1 + x^2)^2*((-1 + x^4)*\[Epsilon]*G6[x]*\[Omega]0[x] + \[Alpha][x]*((3*(1 + \[Epsilon]) + x^4*(-7 + 3*\[Epsilon]) - 8*x^2*(1 + 3*\[Epsilon]))*\[Omega]0[x] + x*(-1 + x^4)*Derivative[1][\[Omega]0][x])))/((1 + x^2)^2*\[Alpha][x]), 
  -((x^3*(-1 + x^2)^3*\[Omega]0[x])/(1 + x^2)), 40*\[Epsilon]*(G1[x] + \[Epsilon]*(G5[x] - G4[x]*G6[x]))}, 
 {(\[Epsilon]^2*(1 + 5*x^2 - 9*x^4 + 3*x^6 + (2*(-2*(-1 + x^2)*(1 + x^2)^2*G1[x]*\[Omega]0[x] + 2*(-1 + x^2)*(1 + x^2)^2*\[Epsilon]*G5[x]*\[Omega]0[x] - 2*\[Epsilon]*G4[x]*\[Alpha][x]*\[Omega]0[x] + 14*x^2*\[Epsilon]*G4[x]*\[Alpha][x]*\[Omega]0[x] + 
        14*x^4*\[Epsilon]*G4[x]*\[Alpha][x]*\[Omega]0[x] - 2*x^6*\[Epsilon]*G4[x]*\[Alpha][x]*\[Omega]0[x] + \[Epsilon]*\[Omega]0[x]^2 + 40*x^2*\[Epsilon]*\[Omega]0[x]^2 - 82*x^4*\[Epsilon]*\[Omega]0[x]^2 + 40*x^6*\[Epsilon]*\[Omega]0[x]^2 + x^8*\[Epsilon]*\[Omega]0[x]^2 + 
        2*x*G4[x]*\[Alpha][x]*Derivative[1][\[Omega]0][x] + 2*x^3*G4[x]*\[Alpha][x]*Derivative[1][\[Omega]0][x] - 2*x^5*G4[x]*\[Alpha][x]*Derivative[1][\[Omega]0][x] - 2*x^7*G4[x]*\[Alpha][x]*Derivative[1][\[Omega]0][x]))/((-1 + x^2)*\[Omega]0[x]^2)))/
   (4*(1 + x^2)^2), (x*\[Epsilon]^2*((-1 + x^2)^2/(1 + x^2) + (2*G4[x]*\[Alpha][x])/\[Omega]0[x]))/2, 0, 0, \[Epsilon]^2}};


MEps=(T . (M . Inverse[T]-D[Inverse[T],x])/.RelPF/.Rel\[Alpha]/.RelG//Together//Collect[#,Flatten[{G1[x],G2[x],G3[x],G4[x],G5[x],G6[x],G7[x],Table[D[\[Omega]0[x],{x,k}],{k,0,4}],\[Alpha][x]}],Simplify]&);
MEps//MatrixForm
FreeQ[MEps/\[Epsilon]//Expand,\[Epsilon],\[Infinity]]
MEps/\[Epsilon]//Together//Variables


(* ::Subsubsection::Closed:: *)
(*Series expansion of \[Omega]0, \[Alpha]1, Gi-functions*)


\[Omega]0Series[x]=1+(9 x^2)/16+(1681 x^4)/4096+(21609 x^6)/65536+(74805201 x^8)/268435456+(1043742249 x^10)/4294967296+(238035676321 x^12)/1099511627776+(3445875678249 x^14)/17592186044416+(206742524132049361 x^16)/1152921504606846976+(3056465430169850169 x^18)/18446744073709551616+(728406656947660585041 x^20)/4722366482869645213696+O[x]^21;


\[Alpha]Series[x]=1-(3 x^2)/4-(77 x^4)/1024-(369 x^6)/8192-(1722877 x^8)/67108864-(1133073 x^10)/67108864-(1645365601 x^12)/137438953472-(4921782291 x^14)/549755813888-(2006225408421757 x^16)/288230376151711744-(6427236356145567 x^18)/1152921504606846976-(674510695843225219 x^20)/147573952589676412928+O[x]^21;


G1Series[x]=(3 x^2)/2-(277 x^4)/64+(56721 x^6)/8192-(5054197 x^8)/524288+(6593532695 x^10)/536870912-(257256741351 x^12)/17179869184+(38767081606981 x^14)/2199023255552-(5717718276700853 x^16)/281474976710656+(52975058035648381083 x^18)/2305843009213693952-(1892946824981028522625 x^20)/73786976294838206464+O[x]^21;


G2Series[x]=10 x^2-(395 x^4)/8+(112885 x^6)/1024-(6282355 x^8)/32768+(19753609875 x^10)/67108864-(448573971495 x^12)/1073741824+(77272782852165 x^14)/137438953472-(6399557624122835 x^16)/8796093022208+(263404675283386115495 x^18)/288230376151711744-(5170001695774660665125 x^20)/4611686018427387904+O[x]^21;


G3Series[x]=2-82 x^2+(178305 x^4)/128-(25576185 x^6)/4096+(72190683193 x^8)/4194304-(4886023192157 x^10)/134217728+(2278950987894761 x^12)/34359738368-(59995195254445515 x^14)/549755813888+(1506806930091119066105 x^16)/9007199254740992-(547141062307552099101 x^18)/2251799813685248+(12494081549440416924364569 x^20)/36893488147419103232+O[x]^21;


G4Series[x]=(3 x^2)/4-(205 x^4)/256+(12655 x^6)/16384-(3322733 x^8)/4194304+(834395863 x^10)/1073741824-(54235928417 x^12)/68719476736+(3426649155035 x^14)/4398046511104-(3547726760469485 x^16)/4503599627370496+(3598288824579683903 x^18)/4611686018427387904-(232243995218520902905 x^20)/295147905179352825856+O[x]^21;


G5Series[x]=(61 x^2)/4-(10891 x^4)/256+(982309 x^6)/16384-(342862411 x^8)/4194304+(107911564501 x^10)/1073741824-(8351859049619 x^12)/68719476736+(619036791588269 x^14)/4398046511104-(727225812572309451 x^16)/4503599627370496+(834332039410314142141 x^18)/4611686018427387904-(59464420071982832756691 x^20)/295147905179352825856+O[x]^21;


G6Series[x]=5 x^2-(285 x^4)/32+(4235 x^6)/512-(2274645 x^8)/262144+(564321845 x^10)/67108864-(9240842085 x^12)/1073741824+(1161690767405 x^14)/137438953472-(1207149652128645 x^16)/140737488355328+(2442143079623907035 x^18)/288230376151711744-(78971754183000404565 x^20)/9223372036854775808+O[x]^21;


G7Series[x]=(331 x^2)/8-(5027 x^4)/256-(927397 x^6)/16384+(52103791085 x^8)/268435456-(2000005022293 x^10)/5368709120+(253692651092533 x^12)/412316860416-(13829887211681957 x^14)/15393162788864+(2872172644416945589911 x^16)/2305843009213693952-(22603779775159458343195 x^18)/13835058055282163712+(12309261826074203745165951 x^20)/5902958103587056517120+O[x]^21;


(* ::Section:: *)
(*Four-loop Ice Cone*)


(* ::Text:: *)
(*We use the conventions from the paper. Our integer family for the ice cone graph is defined through the following propagators and scalar products*)


{sp[k1,k1]-m^2,sp[k2,k2]-m^2,sp[k3,k3]-m^2,sp[k4,k4]-m^2,sp[k1+k2+k3+k4+p2,k1+k2+k3+k4+p2]-m^2,sp[k1+k2+k3+k4-p1,k1+k2+k3+k4-p1]-m^2,sp[k1+k2+k3+k4,k1+k2+k3+k4],sp[k1,k3],sp[k1,k4],sp[k2,k3],sp[k2,k4],sp[k3,k4],sp[k2,p1],sp[k2,p2],sp[k3,p1],sp[k3,p2],sp[k4,p1],sp[k4,p2]};


(* ::Text:: *)
(*with p1^2=p2^2=0, s=(p1+p2)^2 and the Landau variable s=-m^2 (1-x)^2/x.*)


(* ::Text:: *)
(*We note that we use \[Omega]0[x] and \[Omega]I0[x] for the functions called \[Omega]0+[x] and \[Omega]0-[x] in our paper. Additionally, we call G1, G1I, G2, G2I the functions called G1+,G1-,G21,G2- in the paper.*)


(* ::Text:: *)
(*On the maximal cut, the differential equation for the basis of master integrals given in the paper is*)


M={{(2*(-2 + x + 2*x^2)*\[Epsilon])/(x*(-1 + x^2)), 1, 0, (2*x*\[Epsilon])/(-1 + x^2), 0, 0}, {(\[Epsilon]*(1 + 64*x*\[Epsilon]))/(x^2 - 4*x^3), ((3 + 14*x + 5*x^2 - 16*x^3)*\[Epsilon])/(x*(1 - 4*x - x^2 + 4*x^3)), 1, (16*\[Epsilon]^2)/(x - 4*x^2), 
  (-2*(2 - x + 2*x^2)*\[Epsilon])/((-1 + x)*(1 + x)*(-1 + 4*x)), 0}, {-((1 + 3*\[Epsilon]^2 - 4096*x^3*\[Epsilon]^2 + 12*\[Epsilon]^3 + 2*x*(-4 + 15*\[Epsilon] + 8*\[Epsilon]^2) + 16*x^2*(1 - 9*\[Epsilon] + 42*\[Epsilon]^2 + 132*\[Epsilon]^3))/((1 - 4*x)^2*x^3*(-1 + 16*x))), 
  (1 + 3*\[Epsilon]^2 + 256*x^3*(-1 + 6*\[Epsilon]) - 6*x*(2 + \[Epsilon] + 10*\[Epsilon]^2) - 48*x^2*(-2 + 4*\[Epsilon] + 17*\[Epsilon]^2))/((1 - 4*x)^2*x^2*(-1 + 16*x)), (10*x*(-3 + \[Epsilon]) - 3*\[Epsilon] + 64*x^4*(-3 + 2*\[Epsilon]) + 30*x^3*(1 + 4*\[Epsilon]) - 3*x^2*(-64 + 55*\[Epsilon]))/
   ((-1 + x)*x*(1 + x)*(-1 + 4*x)*(-1 + 16*x)), (\[Epsilon]*(-16*\[Epsilon]*(1 + 3*\[Epsilon]) + 4*x^2*(1 + 259*\[Epsilon] + 12*\[Epsilon]^2) - x*(1 + 99*\[Epsilon] + 396*\[Epsilon]^2)))/((1 - 4*x)^2*x^2*(-1 + 16*x)), 
  (\[Epsilon]*(852*x^2 - 12*\[Epsilon] + 4*x^4*(67 + 3*\[Epsilon]) + x^3*(-411 + 93*\[Epsilon]) - x*(169 + 93*\[Epsilon])))/((1 - 4*x)^2*(-1 + x)*x*(1 + x)*(-1 + 16*x)), ((-4 + x)*(1 - 32*x + x^2)*\[Epsilon])/((-1 + x)*(1 + x)*(-1 + 4*x)*(-1 + 16*x))}, 
 {(-2*\[Epsilon])/(x - x^3), 0, 0, (2*(2 + x - 2*x^2)*\[Epsilon])/(x*(-1 + x^2)), 1, 0}, {(16*\[Epsilon]^2)/((-4 + x)*x^2), (2*(2 - x + 2*x^2)*\[Epsilon])/(x*(4 - x - 4*x^2 + x^3)), 0, (\[Epsilon]*(x + 64*\[Epsilon]))/((-4 + x)*x^2), 
  -(((-16 + 5*x + 14*x^2 + 3*x^3)*\[Epsilon])/((-4 + x)*(-1 + x)*x*(1 + x))), 1}, {-((\[Epsilon]*(-4 + 1012*\[Epsilon] - 48*\[Epsilon]^2 + 48*x^2*\[Epsilon]*(1 + \[Epsilon]) + x*(1 - 541*\[Epsilon] + 396*\[Epsilon]^2)))/((-16 + x)*(-4 + x)^2*x^3)), 
  -((\[Epsilon]*(852*x^2 - 12*(-21 + \[Epsilon]) + 4*x^4*(4 + 3*\[Epsilon]) + 3*x^3*(-95 + 31*\[Epsilon]) - x*(295 + 93*\[Epsilon])))/((-16 + x)*(-4 + x)^2*(-1 + x)*x^2*(1 + x))), -(((-1 + 4*x)*(1 - 32*x + x^2)*\[Epsilon])/((-16 + x)*(-4 + x)*(-1 + x)*x*(1 + x))), 
  (-4096*\[Epsilon]^2 + x^2*(8 + 10*\[Epsilon] - 144*\[Epsilon]^2) - x^3*(1 + 2*\[Epsilon] + 3*\[Epsilon]^2 + 12*\[Epsilon]^3) - 16*x*(1 - \[Epsilon] - 118*\[Epsilon]^2 + 132*\[Epsilon]^3))/((-16 + x)*(-4 + x)^2*x^3), 
  (256*(1 + 6*\[Epsilon]) - x^3*(7 + 3*\[Epsilon]^2) + 6*x^2*(16 - 7*\[Epsilon] + 10*\[Epsilon]^2) + 48*x*(-7 - 8*\[Epsilon] + 17*\[Epsilon]^2))/((-16 + x)*(-4 + x)^2*x^2), (-3*x^4*(2 + \[Epsilon]) + 10*x^3*(9 + \[Epsilon]) + 64*(3 + 2*\[Epsilon]) + 30*x*(-3 + 4*\[Epsilon]) - 3*x^2*(62 + 55*\[Epsilon]))/
   ((-16 + x)*(-4 + x)*(-1 + x)*x*(1 + x))}};
   M//MatrixForm


(* ::Subsubsection::Closed:: *)
(*Relations*)


(* ::Text:: *)
(*We give here relations coming from the Picard-Fuchs operator, Griffiths relations and from the definition of the G_i functions.*)


RelPF={Derivative[3][\[Omega]0][x] -> -(\[Omega]0[x]/(x^3*(-1 + 16*x))) - ((1 - 8*x + 64*x^2)*Derivative[1][\[Omega]0][x])/(x^2*(-1 + 4*x)*(-1 + 16*x)) - (6*(-5 + 32*x)*Derivative[2][\[Omega]0][x])/((-1 + 4*x)*(-1 + 16*x)), 
 Derivative[3][\[Omega]I0][x] -> -(\[Omega]I0[x]/((-16 + x)*x^2)) - ((64 - 68*x + 7*x^2)*Derivative[1][\[Omega]I0][x])/((-16 + x)*(-4 + x)*x^2) - (6*(32 - 15*x + x^2)*Derivative[2][\[Omega]I0][x])/((-16 + x)*(-4 + x)*x)};


RelGriffiths={Derivative[2][\[Omega]0][x] -> (((-1 + 8*x)*\[Omega]0[x])/((1 - 16*x)*(1 - 4*x)*x^2) + (4*(5 - 32*x)*Derivative[1][\[Omega]0][x])/((1 - 16*x)*(1 - 4*x)) + Derivative[1][\[Omega]0][x]^2/\[Omega]0[x])/2, 
 Derivative[2][\[Omega]I0][x] -> (((8 - x)*\[Omega]I0[x])/((4 - x)*(16 - x)*x) - (4*(32 - 15*x + x^2)*Derivative[1][\[Omega]I0][x])/((4 - x)*(16 - x)*x) + Derivative[1][\[Omega]I0][x]^2/\[Omega]I0[x])/2};


RelG={Derivative[1][G1][x] -> (-8*(-1 + 8*x)*(1 + 8*x)^3*\[Omega]0[x]^2)/(3*(1 - 16*x)^2*(1 - 4*x)^2*x^2), Derivative[1][G1I][x] -> -1/24*((-8 + x)*(8 + x)^3*\[Omega]I0[x]^2)/((-16 + x)^2*(-4 + x)^2), 
 Derivative[1][G2][x] -> G1[x]/(Sqrt[1 - 20*x + 64*x^2]*\[Omega]0[x]), Derivative[1][G2I][x] -> (8*G1I[x])/(x*Sqrt[64 - 20*x + x^2]*\[Omega]I0[x]), 
 Derivative[1][G3][x] -> ((63 - 448*x - 2343*x^2 + 26224*x^3 - 75991*x^4 + 48176*x^5 - 69601*x^6 + 9248*x^7 - 128*x^8)*\[Omega]0[x]*\[Omega]I0[x])/(128*x*(-1 + 4*x)*(-1 + 16*x)*(-1 + x^2)^3) + 
   ((63 - 650*x + 532*x^2 - 5240*x^3 + 17777*x^4 - 4510*x^5 + 128*x^6)*\[Omega]I0[x]*Derivative[1][\[Omega]0][x])/(64*(-1 + x^2)^2*(1 - 20*x + 64*x^2)) - (5*x*(13 - 8*x + 13*x^2)*\[Omega]I0[x]*Derivative[1][\[Omega]0][x]^2)/(128*(-1 + x^2)*\[Omega]0[x]), 
 Derivative[1][G4][x] -> (8*G3[x])/(x*Sqrt[64 - 20*x + x^2]*\[Omega]I0[x]), Derivative[1][G5][x] -> ((63 - 650*x + 532*x^2 - 5240*x^3 + 17777*x^4 - 4510*x^5 + 128*x^6)*\[Omega]I0[x])/(64*(-1 + x^2)^2*(1 - 20*x + 64*x^2)^(3/2)) + 
   (-(G3[x]/Sqrt[1 - 20*x + 64*x^2]) - (5*x*(13 - 8*x + 13*x^2)*\[Omega]I0[x]*Derivative[1][\[Omega]0][x])/(64*(-1 + x^2)*Sqrt[1 - 20*x + 64*x^2]))/\[Omega]0[x], 
 Derivative[1][G6][x] -> (-4*(64 - 880*x + 1767*x^2 - 880*x^3 + 64*x^4)*G3[x])/(x*(64 - 1300*x + 4497*x^2 - 1300*x^3 + 64*x^4)) - (8*G2I[x]*G3[x])/(x*Sqrt[64 - 20*x + x^2]*\[Omega]I0[x]) + 
   ((5 + 1960*x - 13630*x^2 - 105640*x^3 + 1734457*x^4 - 5189440*x^5 + 5811536*x^6 - 2017280*x^7 + 69632*x^8)*\[Omega]0[x]*\[Omega]I0[x])/(96*(1 - 16*x)^2*(1 - 4*x)^2*(-1 + x)^2*x*(1 + x)^2) + 
   ((G1[x]*G5[x])/Sqrt[1 - 20*x + 64*x^2] + (5*x*(13 - 8*x + 13*x^2)*G1[x]*\[Omega]I0[x])/(64*(-1 + x)*(1 + x)*(1 - 20*x + 64*x^2)))/\[Omega]0[x] + ((-827 + 11740*x - 24921*x^2 + 9380*x^3 + 3008*x^4)*\[Omega]I0[x]*Derivative[1][\[Omega]0][x])/
    (96*(-1 + x)*(1 + x)*(1 - 20*x + 64*x^2))};


(* ::Subsubsection::Closed:: *)
(*Transformation to canonical form*)


(* ::Text:: *)
(*We give here the full rotation to the canonical form of the differential equations and the epsilon factorized differential equation matrix*)


T={{\[Epsilon]^2/\[Omega]0[x], 0, 0, 0, 0, 0}, {(\[Epsilon]*((2*(1 - 60*x + 320*x^2)*\[Epsilon])/(x*Sqrt[1 - 20*x + 64*x^2]) + (3*\[Epsilon]*G2[x])/\[Omega]0[x] - (3*Sqrt[1 - 20*x + 64*x^2]*Derivative[1][\[Omega]0][x])/\[Omega]0[x]))/3, 
  ((-1 + 4*x)*(-1 + 16*x)*\[Epsilon])/Sqrt[1 - 20*x + 64*x^2], 0, \[Epsilon]^2*((63*x)/Sqrt[1 - 20*x + 64*x^2] - (64*G5[x])/\[Omega]I0[x]), 0, 0}, 
 {((9*(1 - 8*x)*\[Omega]0[x])/x^2 + 6*\[Epsilon]*(96 - x^(-1) + 256*x + (3*Sqrt[1 - 20*x + 64*x^2]*G2[x])/\[Omega]0[x])*Derivative[1][\[Omega]0][x] + (9*(1 - 20*x + 64*x^2)*Derivative[1][\[Omega]0][x]^2)/\[Omega]0[x] + 
    \[Epsilon]*((-12*Sqrt[1 - 20*x + 64*x^2]*(1 - 60*x + 320*x^2)*\[Epsilon]*G2[x])/(x*(-1 + 4*x)*(-1 + 16*x)) - (288*Sqrt[64 - 20*x + x^2]*\[Epsilon]*G4[x])/(-1 + x^2) + (18*G1[x])/\[Omega]0[x] - (9*\[Epsilon]*(G2[x]^2 + 64*G4[x]^2))/\[Omega]0[x] - 
      (6*(-1 + 48*x - 336*x^2 + 1792*x^3)*\[Omega]0[x])/(x^2*(1 - 20*x + 64*x^2)) - (4*(-8 + 240*x + 656*x^2 - 39060*x^3 + 142737*x^4 + 42300*x^5 - 204160*x^6 - 26880*x^7 + 102400*x^8)*\[Epsilon]*\[Omega]0[x])/
       (x^2*(-1 + x^2)^2*(1 - 20*x + 64*x^2)) - (6*(1 - 24*x + 896*x^2)*Derivative[1][\[Omega]0][x])/x))/18, -(Sqrt[1 - 20*x + 64*x^2]*\[Epsilon]*G2[x]) + (-10 + 64*x - 32*\[Epsilon] + \[Epsilon]/(3*x) - (256*x*\[Epsilon])/3)*\[Omega]0[x] + 
   (-1 + 20*x - 64*x^2)*Derivative[1][\[Omega]0][x], (-1 + 4*x)*(-1 + 16*x)*\[Omega]0[x], 
  (\[Epsilon]*(192*G3[x] - 192*\[Epsilon]*(G2I[x]*G4[x] - G2[x]*G5[x] + G6[x]) - (189*x*\[Epsilon]*G2[x]*\[Omega]I0[x])/Sqrt[1 - 20*x + 64*x^2] + (16*(320 - 60*x + x^2)*Sqrt[64 - 20*x + x^2]*\[Epsilon]*G4[x]*\[Omega]I0[x])/((-16 + x)*(-4 + x)) - 
     (6*x*(-10 + 129*x - 30*x^2 + x^3)*\[Omega]0[x]*\[Omega]I0[x])/(-1 + x^2)^2 - (12*(4 - 122*x + 1492*x^2 - 4915*x^3 - 1576*x^4 + 1472*x^5)*\[Epsilon]*\[Omega]0[x]*\[Omega]I0[x])/((-1 + x)*x*(1 + x)*(-1 + 4*x)*(-1 + 16*x)) - 
     189*x*\[Omega]I0[x]*Derivative[1][\[Omega]0][x] - (3*(-4 + x)*(1 - 32*x + x^2)*\[Omega]0[x]*Derivative[1][\[Omega]I0][x])/(-1 + x^2) + (3*(-4 + x)*(8*x*(16 - x - 16*x^2 + x^3)*G4[x] + (1 - 32*x + x^2)*Sqrt[64 - 20*x + x^2]*\[Omega]0[x])*
       Derivative[1][\[Omega]I0][x])/((-1 + x^2)*Sqrt[64 - 20*x + x^2])))/(3*\[Omega]I0[x]), -(((-4 + x)*\[Epsilon]*(8*x*(16 - x - 16*x^2 + x^3)*G4[x] + (1 - 32*x + x^2)*Sqrt[64 - 20*x + x^2]*\[Omega]0[x]))/((-1 + x^2)*Sqrt[64 - 20*x + x^2])), 0}, 
 {0, 0, 0, \[Epsilon]^2/\[Omega]I0[x], 0, 0}, {(\[Epsilon]^2*(Sqrt[64 - 20*x + x^2]/(-1 + x^2) + (4*G4[x])/\[Omega]0[x]))/4, 0, 0, (\[Epsilon]*(24*\[Epsilon]*G2I[x] + (-2*(320 - 60*x + x^2)*\[Epsilon]*\[Omega]I0[x] - 3*x*(64 - 20*x + x^2)*Derivative[1][\[Omega]I0][x])/Sqrt[64 - 20*x + x^2]))/
   (24*\[Omega]I0[x]), (Sqrt[(-16 + x)*(-4 + x)]*x*\[Epsilon])/8, 0}, 
 {(\[Epsilon]*(96*(G3[x] + \[Epsilon]*G6[x]) - (24*Sqrt[64 - 20*x + x^2]*\[Epsilon]*G2I[x]*\[Omega]0[x])/(-1 + x^2) + (64*Sqrt[1 - 20*x + 64*x^2]*(1 - 60*x + 320*x^2)*\[Epsilon]*G5[x]*\[Omega]0[x])/(x*(-1 + 4*x)*(-1 + 16*x)) + 
     ((x^3*(90 - 288*\[Epsilon]) - 640*\[Epsilon] + 24*x^5*\[Epsilon] + 6*x*(5 + 44*\[Epsilon]) - x^4*(3 + 364*\[Epsilon]) + x^2*(-387 + 1004*\[Epsilon]))*\[Omega]0[x]*\[Omega]I0[x])/(-1 + x^2)^2 - 96*Sqrt[1 - 20*x + 64*x^2]*G5[x]*Derivative[1][\[Omega]0][x] - 
     (3*x*(64 - 20*x + x^2)*\[Omega]0[x]*Derivative[1][\[Omega]I0][x])/(-1 + x^2)))/(96*\[Omega]0[x]), Sqrt[1 - 20*x + 64*x^2]*\[Epsilon]*G5[x] + ((-16 + x)*x*\[Epsilon]*\[Omega]I0[x])/16, 0, 
  (-576*\[Epsilon]*(-2*G1I[x] + \[Epsilon]*(G2I[x]^2 + 64*G5[x]^2)) + (96*(320 - 60*x + x^2)*Sqrt[64 - 20*x + x^2]*\[Epsilon]^2*G2I[x]*\[Omega]I0[x])/((-16 + x)*(-4 + x)) + (72576*x*\[Epsilon]^2*G5[x]*\[Omega]I0[x])/Sqrt[1 - 20*x + 64*x^2] + 9*(-8 + x)*x*\[Omega]I0[x]^2 + 
    (6*x*(-1792 + 336*x - 48*x^2 + x^3)*\[Epsilon]*\[Omega]I0[x]^2)/((-16 + x)*(-4 + x)) + ((-409600 + 8299520*x - 30651200*x^2 + 7599860*x^3 - 32873*x^4 - 62080*x^5 + 2048*x^6)*\[Epsilon]^2*\[Omega]I0[x]^2)/((-16 + x)*(-4 + x)*(-1 + 4*x)*(-1 + 16*x)) + 
    (144*(-16 + x)*(-4 + x)*x*\[Epsilon]*G2I[x]*Derivative[1][\[Omega]I0][x])/Sqrt[64 - 20*x + x^2] - 18*(-16 + x)*(-4 + x)*x*\[Omega]I0[x]*Derivative[1][\[Omega]I0][x] - 18*(-10 + x)*x^2*\[Omega]I0[x]*Derivative[1][\[Omega]I0][x] + 
    36*x*(32 - 15*x + x^2)*\[Omega]I0[x]*Derivative[1][\[Omega]I0][x] + 6*x*(-256 - 96*x + x^2)*\[Epsilon]*\[Omega]I0[x]*Derivative[1][\[Omega]I0][x] + 6*x*(896 - 24*x + x^2)*\[Epsilon]*\[Omega]I0[x]*Derivative[1][\[Omega]I0][x] + 9*(-16 + x)*(-4 + x)*x^2*Derivative[1][\[Omega]I0][x]^2)/
   (1152*\[Omega]I0[x]), -1/192*(x*(24*Sqrt[64 - 20*x + x^2]*\[Epsilon]*G2I[x] + (x*(90 - 96*\[Epsilon]) + x^2*(-6 + \[Epsilon]) - 64*(3 + 4*\[Epsilon]))*\[Omega]I0[x] + 3*x*(64 - 20*x + x^2)*Derivative[1][\[Omega]I0][x])), ((-16 + x)*(-4 + x)*x^2*\[Omega]I0[x])/64}};


MEps=(T . (M . Inverse[T]-D[Inverse[T],x])/.RelPF/.RelGriffiths/.RelG//Together//Collect[#,Flatten[{G1[x],G1I[x],G2[x],G2I[x],G3[x],G4[x],G5[x],G6[x],\[Omega]0[x],\[Omega]I0[x],Derivative[1][\[Omega]0][x],Derivative[1][\[Omega]I0][x]}],Simplify]&);
MEps//MatrixForm
FreeQ[MEps/\[Epsilon]//Expand,\[Epsilon],\[Infinity]]
MEps//Together//Variables


(* ::Subsubsection::Closed:: *)
(*Series expansion of \[Omega]0, \[Omega]I0, Gi-functions*)


\[Omega]0Series[x]=x+4 x^2+28 x^3+256 x^4+2716 x^5+31504 x^6+387136 x^7+4951552 x^8+65218204 x^9+878536624 x^10+12046924528 x^11+167595457792 x^12+2359613230144 x^13+33557651538688 x^14+481365424895488 x^15+6956365106016256 x^16+101181938814289564 x^17+1480129751586116848 x^18+21761706991570726096 x^19+321401321741959062016 x^20+O[x]^21;


\[Omega]I0Series[x]=1+x/16+(7 x^2)/1024+x^3/1024+(679 x^4)/4194304+(1969 x^5)/67108864+(6049 x^6)/1073741824+(9671 x^7)/8589934592+(16304551 x^8)/70368744177664+(54908539 x^9)/1125899906842624+(752932783 x^10)/72057594037927936+(654669757 x^11)/288230376151711744+(36868956721 x^12)/73786976294838206464+(131084576323 x^13)/1180591620717411303424+(940166845499 x^14)/37778931862957161709568+(1698331324711 x^15)/302231454903657293676544+(25295484703572391 x^16)/19807040628566084398385987584+(92508109474132303 x^17)/316912650057057350374175801344+(1360106686973170381 x^18)/20282409603651670423947251286016+(627736956527263793 x^19)/40564819207303340847894502572032+(297882401562643183951 x^20)/83076749736557242056487941267521536+O[x]^21;


G1Series[x]=(8 x)/3+(256 x^2)/3+1984 x^3+(117824 x^4)/3+(2152768 x^5)/3+12573440 x^6+(645313280 x^7)/3+(10876424320 x^8)/3+60495579840 x^9+(3006772626944 x^10)/3+(49550491500544 x^11)/3+271080984027136 x^12+(13304290601712896 x^13)/3+(217087107286776832 x^14)/3+1178227439753925632 x^15+(57450814033700614400 x^16)/3+(932379337069230091840 x^17)/3+5037495062291399040000 x^18+(244682719443237764625920 x^19)/3+(3957837256594862768178688 x^20)/3+O[x]^21;


G1ISeries[x]=x/24+x^2/48+(31 x^3)/4096+(1841 x^4)/786432+(33637 x^5)/50331648+(49115 x^6)/268435456+(2520755 x^7)/51539607552+(84972065 x^8)/6597069766656+(945243435 x^9)/281474976710656+(5872602787 x^10)/6755399441055744+(3024321991 x^11)/13510798882111488+(33090940433 x^12)/576460752303423488+(51969885162941 x^13)/3541774862152233910272+(211999128209743 x^14)/56668397794435742564352+(1150612734134693 x^15)/1208925819614629174706176+(224417242319143025 x^16)/928455029464035206174343168+(14568427141706720185 x^17)/237684487542793012780631851008+(4919428771768944375 x^18)/316912650057057350374175801344+(477895936412573759035 x^19)/121694457621910022543683507716096+(7730150891786841344099 x^20)/7788445287802241442795744493830144+O[x]^21;


G2Series[x]=(8 x)/3+(152 x^2)/3+(2672 x^3)/3+(44312 x^4)/3+(712976 x^5)/3+(11308112 x^6)/3+(178157600 x^7)/3+(2798398232 x^8)/3+(43901796176 x^9)/3+(688515302192 x^10)/3+(10799536144352 x^11)/3+(169457793868112 x^12)/3+(2660332973266784 x^13)/3+(41788139198337632 x^14)/3+(656781915429150656 x^15)/3+(10328561868376924952 x^16)/3+(162518676832464024272 x^17)/3+(2558602762157796511472 x^18)/3+(40302185271328405420640 x^19)/3+(635140577647239761306672 x^20)/3+O[x]^21;


G2ISeries[x]=x/24+(19 x^2)/1536+(167 x^3)/49152+(5539 x^4)/6291456+(44561 x^5)/201326592+(706757 x^6)/12884901888+(5567425 x^7)/412316860416+(349799779 x^8)/105553116266496+(2743862261 x^9)/3377699720527872+(43032206387 x^10)/216172782113783808+(337485504511 x^11)/6917529027641081856+(10591112116757 x^12)/885443715538058477568+(83135405414587 x^13)/28334198897217871282176+(1305879349948051 x^14)/1813388729421943762059264+(10262217428580479 x^15)/58028439341502200385896448+(1291070233547115619 x^16)/29710560942849126597578981376+(10157417302029001517 x^17)/950737950171172051122527404032+(159912672634862281967 x^18)/60847228810955011271841753858048+(1259443289729012669395 x^19)/1947111321950560360698936123457536+(39696286102952485081667 x^20)/249230249209671726169463823802564608+O[x]^21;


G3Series[x]=x+(239 x^2)/32+(87573 x^3)/1024+(33299593 x^4)/32768+(56377370555 x^5)/4194304+(25076208671313 x^6)/134217728+(2874919864783417 x^7)/1073741824+(1344572765148051191 x^8)/34359738368+(40801374840228851682351 x^9)/70368744177664+(19542047188453555201128025 x^10)/2251799813685248+(9432625928684125252983455525 x^11)/72057594037927936+(4581035084591985442962857728305 x^12)/2305843009213693952+(2235948234205866769632109784088085 x^13)/73786976294838206464+(1095859358244426992068975059336109415 x^14)/2361183241434822606848+(269481436099324760782945673505742490625 x^15)/37778931862957161709568+(132929741294259083162441845608796027543325 x^16)/1208925819614629174706176+(33658779183978250726597363086901747475919715895 x^17)/19807040628566084398385987584+(16683030874134708169372246541201706223830289037385 x^18)/633825300114114700748351602688+(8285238138863323467541007770018500698958629247075895 x^19)/20282409603651670423947251286016+(4121843024165063746156838550968726392667696676617826755 x^20)/649037107316853453566312041152512+O[x]^21;


G4Series[x]=x+(121 x^2)/32+(58871 x^3)/2048+(16783181 x^4)/65536+(22713140099 x^5)/8388608+(8415858862343 x^6)/268435456+(6614773005965251 x^7)/17179869184+(2706604980268633765 x^8)/549755813888+(9125024918186265001235 x^9)/140737488355328+(3933178215490598331339971 x^10)/4503599627370496+(3451612580049196781345695753 x^11)/288230376151711744+(1536553271944643313897485590603 x^12)/9223372036854775808+(2769045033244425496680795650483335 x^13)/1180591620717411303424+(1260164353376432198115060237415933075 x^14)/37778931862957161709568+(1156880721808333971598374194524136116283 x^15)/2417851639229258349412352+(534989388871400078603376050883972675671573 x^16)/77371252455336267181195264+(3984148958932072941361703865571258285136451683 x^17)/39614081257132168796771975168+(1865016122888858070993602856650066483530235793083 x^18)/1267650600228229401496703205376+(1754915779537363314364033379650897875698802156713581 x^19)/81129638414606681695789005144064+(829395528817966110583580719889970804512195456025418351 x^20)/2596148429267413814265248164610048+O[x]^21;


G5Series[x]=x+(157 x^2)/16+(119293 x^3)/1024+(12458093 x^4)/8192+(88177873207 x^5)/4194304+(20171014148233 x^6)/67108864+(9426268254011927 x^7)/2147483648+(139655742303364445 x^8)/2147483648+(68509259449065181333735 x^9)/70368744177664+(16540025796239191862503111 x^10)/1125899906842624+(16072150281786671015753012137 x^11)/72057594037927936+(1961975900112750245858473780667 x^12)/576460752303423488+(3847905829415393751067234362225145 x^13)/73786976294838206464+(946603848251797529105264788185205795 x^14)/1180591620717411303424+(233556392627410431443115440144932695991 x^15)/18889465931478580854784+(28886044563840503587914710680723638807011 x^16)/151115727451828646838272+(58663060074155207622133093884727182529153229479 x^17)/19807040628566084398385987584+(14571200554933741290400498821882371690613529563043 x^18)/316912650057057350374175801344+(14502185027751532602777547344367179904496264202931399 x^19)/20282409603651670423947251286016+(1806958933366393195747234903127288278935722579053495859 x^20)/162259276829213363391578010288128+O[x]^21;


G6Series[x]=(14 x)/3+(2063 x^2)/48+(150993 x^3)/256+(72168847 x^4)/8192+(27085090051 x^5)/196608+(55129742962505 x^6)/25165824+(451688919553768865 x^7)/12884901888+(231839641106333214127 x^8)/412316860416+(79395989899215360801515 x^9)/8796093022208+(40793394187737855259895971 x^10)/281474976710656+(503004888583189888817716605049 x^11)/216172782113783808+(258391619138895360619833107584091 x^12)/6917529027641081856+(530839505790330725013035643043608149 x^13)/885443715538058477568+(272585655134614569332039725902790559209 x^14)/28334198897217871282176+(93297205447243719789163349439888241841763 x^15)/604462909807314587353088+(47890286041965262034248162413153672521394125 x^16)/19342813113834066795298816+(294940962161926119023604599278510323880275216047 x^17)/7427640235712281649394745344+(151347418771650871536084438020426272208586301679503 x^18)/237684487542793012780631851008+(621218125400759073089117682809439262379993767569949169 x^19)/60847228810955011271841753858048+(318689468783414637856535502242920519205126663866027524427 x^20)/1947111321950560360698936123457536+O[x]^21;


(* ::Chapter:: *)
(*Matrix R*)


(* ::Text:: *)
(*Here we give the missing details of Section 6.4.1 that we could not present in the paper due to their length.*)


(* ::Text:: *)
(*Start basis at the MUM-point z=0:*)


\!\(
TagBox[
TagBox[GridBox[{
{
InterpretationBox[
RowBox[{"1", "+", 
RowBox[{"16", " ", "z"}], "+", 
RowBox[{"1296", " ", 
SuperscriptBox["z", "2"]}], "+", 
RowBox[{"160000", " ", 
SuperscriptBox["z", "3"]}], "+", 
RowBox[{"24010000", " ", 
SuperscriptBox["z", "4"]}], "+", 
InterpretationBox[
SuperscriptBox[
RowBox[{"O", "[", "z", "]"}], "5"],
SeriesData[$CellContext`z, 0, {}, 0, 5, 1],
Editable->False]}],
SeriesData[$CellContext`z, 0, {1, 16, 1296, 160000, 24010000}, 0, 5, 1],
Editable->False]},
{
RowBox[{
RowBox[{"64", " ", "z"}], "+", 
RowBox[{"6048", " ", 
SuperscriptBox["z", "2"]}], "+", 
FractionBox[
RowBox[{"2368000", " ", 
SuperscriptBox["z", "3"]}], "3"], "+", 
FractionBox[
RowBox[{"365638000", " ", 
SuperscriptBox["z", "4"]}], "3"], "+", 
RowBox[{
RowBox[{"(", 
RowBox[{"1", "+", 
RowBox[{"16", " ", "z"}], "+", 
RowBox[{"1296", " ", 
SuperscriptBox["z", "2"]}], "+", 
RowBox[{"160000", " ", 
SuperscriptBox["z", "3"]}], "+", 
RowBox[{"24010000", " ", 
SuperscriptBox["z", "4"]}]}], ")"}], " ", 
RowBox[{"Log", "[", "z", "]"}]}]}]},
{
RowBox[{
RowBox[{"32", " ", "z"}], "+", 
RowBox[{"5832", " ", 
SuperscriptBox["z", "2"]}], "+", 
FractionBox[
RowBox[{"8182400", " ", 
SuperscriptBox["z", "3"]}], "9"], "+", 
FractionBox[
RowBox[{"1374099650", " ", 
SuperscriptBox["z", "4"]}], "9"], "+", 
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"64", " ", "z"}], "+", 
RowBox[{"6048", " ", 
SuperscriptBox["z", "2"]}], "+", 
FractionBox[
RowBox[{"2368000", " ", 
SuperscriptBox["z", "3"]}], "3"], "+", 
FractionBox[
RowBox[{"365638000", " ", 
SuperscriptBox["z", "4"]}], "3"]}], ")"}], " ", 
RowBox[{"Log", "[", "z", "]"}]}], "+", 
RowBox[{
RowBox[{"(", 
RowBox[{
FractionBox["1", "2"], "+", 
RowBox[{"8", " ", "z"}], "+", 
RowBox[{"648", " ", 
SuperscriptBox["z", "2"]}], "+", 
RowBox[{"80000", " ", 
SuperscriptBox["z", "3"]}], "+", 
RowBox[{"12005000", " ", 
SuperscriptBox["z", "4"]}]}], ")"}], " ", 
SuperscriptBox[
RowBox[{"Log", "[", "z", "]"}], "2"]}]}]},
{
RowBox[{
RowBox[{
RowBox[{"-", "64"}], " ", "z"}], "-", 
RowBox[{"4296", " ", 
SuperscriptBox["z", "2"]}], "-", 
FractionBox[
RowBox[{"10334080", " ", 
SuperscriptBox["z", "3"]}], "27"], "-", 
FractionBox[
RowBox[{"1110845155", " ", 
SuperscriptBox["z", "4"]}], "27"], "+", 
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"32", " ", "z"}], "+", 
RowBox[{"5832", " ", 
SuperscriptBox["z", "2"]}], "+", 
FractionBox[
RowBox[{"8182400", " ", 
SuperscriptBox["z", "3"]}], "9"], "+", 
FractionBox[
RowBox[{"1374099650", " ", 
SuperscriptBox["z", "4"]}], "9"]}], ")"}], " ", 
RowBox[{"Log", "[", "z", "]"}]}], "+", 
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"32", " ", "z"}], "+", 
RowBox[{"3024", " ", 
SuperscriptBox["z", "2"]}], "+", 
FractionBox[
RowBox[{"1184000", " ", 
SuperscriptBox["z", "3"]}], "3"], "+", 
FractionBox[
RowBox[{"182819000", " ", 
SuperscriptBox["z", "4"]}], "3"]}], ")"}], " ", 
SuperscriptBox[
RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
RowBox[{
RowBox[{"(", 
RowBox[{
FractionBox["1", "6"], "+", 
FractionBox[
RowBox[{"8", " ", "z"}], "3"], "+", 
RowBox[{"216", " ", 
SuperscriptBox["z", "2"]}], "+", 
FractionBox[
RowBox[{"80000", " ", 
SuperscriptBox["z", "3"]}], "3"], "+", 
FractionBox[
RowBox[{"12005000", " ", 
SuperscriptBox["z", "4"]}], "3"]}], ")"}], " ", 
SuperscriptBox[
RowBox[{"Log", "[", "z", "]"}], "3"]}]}]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.5599999999999999]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}],
Column],
Function[BoxForm`e$, TableForm[BoxForm`e$]]]\)


(* ::Text:: *)
(*Basis at the singularity z=1/4^4:*)


{
 {SeriesData[u, 0, {1, -640, Rational[837632, 3], Rational[-226361344, 3], Rational[511063359488, 27]}, 0, 5, 1]},
 {SeriesData[u, 0, {1, -192, Rational[118784, 3], Rational[-25690112, 3]}, 1, 5, 1]},
 {-(39936/229)+(430973124608 u^3)/2061-(188136747433984 u^4)/2061+(-65536 u+12582912 u^2-(7784628224 u^3)/3+(1683627180032 u^4)/3) Log[u]},
 {SeriesData[u, 0, {Rational[312, 1145], 0, Rational[49152, 5], Rational[-3629121536, 1145], Rational[2930878971904, 3435]}, 0, 5, 1]}
}


(* ::Text:: *)
(*Analytic continuation basis:*)


(* ::Text:: *)
(*BasisMUM = T Basisz14*)


T=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
RowBox[{"-", "0.35335984732132532384798476798622625721`10."}], 
RowBox[{
RowBox[{"-", "361.6998388007517919509`10.13976415113742"}], "+", 
RowBox[{"81.4873308630504119137`9.492505928546072", " ", "I"}]}], "0.00039578587360288191970265415316299859`10.", "5.6553404222017152269`10."},
{"1.81435719749747061083154216409103069353`10.", "1396.1973065388890629481`10.", "0", 
RowBox[{"-", "27.4740112727111458243`10."}]},
{
RowBox[{"-", "4.7862737472058044576`10."}], 
RowBox[{
RowBox[{"-", "3584.5188188517069431367`10.14571018941193"}], "-", 
RowBox[{"536.1651462126580460309`9.320577903572666", " ", "I"}]}], 
RowBox[{"-", "0.00260416666666666666666666666666666667`10."}], "69.9212969608274668298`10."},
{"8.5399227042033053712`10.", 
RowBox[{"8234.9584761318450806714`10.148557583263372", "+", 
RowBox[{"783.6192686718368609283`9.127001276097813", " ", "I"}]}], "0.00380605713229915884753144130889434708`10.", 
RowBox[{"-", "126.3874204280185204046`10."}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);


(* ::Text:: *)
(*We define the unipotent functions:*)


\[Omega]1[u]/\[Omega]0[u]==\[Tau]1,\[Omega]2[u]/\[Omega]0[u]==\[Tau]2,\[Omega]3[u]/\[Omega]0[u]==\[Tau]3,((1+256 u) \[Alpha][u] (-\[Omega]2[u] Derivative[1][\[Omega]0][u]+\[Omega]0[u] Derivative[1][\[Omega]2][u]))/(256 \[Omega]0[u]^2)==\[Tau]4


(* ::Text:: *)
(*Then the matrix R^[u](u) is given by*)


R={{Subscript[t, 1,1]+\[Tau]1 Subscript[t, 1,2]+\[Tau]2 Subscript[t, 1,3]+\[Tau]3 Subscript[t, 1,4],0,0,0},{Subscript[t, 1,2]+\[Tau]4 Subscript[t, 1,3]+(-\[Tau]2+\[Tau]1 \[Tau]4) Subscript[t, 1,4],1/(Subscript[t, 1,1]+\[Tau]1 Subscript[t, 1,2]+\[Tau]2 Subscript[t, 1,3]+\[Tau]3 Subscript[t, 1,4]) (\[Tau]2 Subscript[t, 1,4] Subscript[t, 2,1]-\[Tau]1 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,1]+Subscript[t, 1,1] Subscript[t, 2,2]+\[Tau]1 \[Tau]2 Subscript[t, 1,4] Subscript[t, 2,2]+\[Tau]3 Subscript[t, 1,4] Subscript[t, 2,2]-\[Tau]1^2 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,2]+\[Tau]4 Subscript[t, 1,1] Subscript[t, 2,3]+\[Tau]2^2 Subscript[t, 1,4] Subscript[t, 2,3]-\[Tau]1 \[Tau]2 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,3]+\[Tau]3 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,3]-\[Tau]2 Subscript[t, 1,1] Subscript[t, 2,4]+\[Tau]1 \[Tau]4 Subscript[t, 1,1] Subscript[t, 2,4]-Subscript[t, 1,2] (Subscript[t, 2,1]+(\[Tau]2-\[Tau]1 \[Tau]4) Subscript[t, 2,3]+(\[Tau]1 \[Tau]2+\[Tau]3-\[Tau]1^2 \[Tau]4) Subscript[t, 2,4])-Subscript[t, 1,3] (\[Tau]4 Subscript[t, 2,1]+(-\[Tau]2+\[Tau]1 \[Tau]4) Subscript[t, 2,2]+(\[Tau]2^2-\[Tau]1 \[Tau]2 \[Tau]4+\[Tau]3 \[Tau]4) Subscript[t, 2,4])),0,0},{Subscript[t, 1,3]+\[Tau]1 Subscript[t, 1,4],(-Subscript[t, 1,4] (\[Tau]1 Subscript[t, 2,1]+\[Tau]1^2 Subscript[t, 2,2]+(\[Tau]1 \[Tau]2-\[Tau]3) Subscript[t, 2,3])+(Subscript[t, 1,1]+\[Tau]1 Subscript[t, 1,2]) (Subscript[t, 2,3]+\[Tau]1 Subscript[t, 2,4])-Subscript[t, 1,3] (Subscript[t, 2,1]+\[Tau]1 Subscript[t, 2,2]+(-\[Tau]1 \[Tau]2+\[Tau]3) Subscript[t, 2,4]))/(Subscript[t, 1,1]+\[Tau]1 Subscript[t, 1,2]+\[Tau]2 Subscript[t, 1,3]+\[Tau]3 Subscript[t, 1,4]),(Subscript[t, 1,1]+\[Tau]1 Subscript[t, 1,2]+\[Tau]2 Subscript[t, 1,3]+\[Tau]3 Subscript[t, 1,4])/(\[Tau]2 Subscript[t, 1,4] Subscript[t, 2,1]-\[Tau]1 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,1]+Subscript[t, 1,1] Subscript[t, 2,2]+\[Tau]1 \[Tau]2 Subscript[t, 1,4] Subscript[t, 2,2]+\[Tau]3 Subscript[t, 1,4] Subscript[t, 2,2]-\[Tau]1^2 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,2]+\[Tau]4 Subscript[t, 1,1] Subscript[t, 2,3]+\[Tau]2^2 Subscript[t, 1,4] Subscript[t, 2,3]-\[Tau]1 \[Tau]2 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,3]+\[Tau]3 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,3]-\[Tau]2 Subscript[t, 1,1] Subscript[t, 2,4]+\[Tau]1 \[Tau]4 Subscript[t, 1,1] Subscript[t, 2,4]-Subscript[t, 1,2] (Subscript[t, 2,1]+(\[Tau]2-\[Tau]1 \[Tau]4) Subscript[t, 2,3]+(\[Tau]1 \[Tau]2+\[Tau]3-\[Tau]1^2 \[Tau]4) Subscript[t, 2,4])-Subscript[t, 1,3] (\[Tau]4 Subscript[t, 2,1]+(-\[Tau]2+\[Tau]1 \[Tau]4) Subscript[t, 2,2]+(\[Tau]2^2-\[Tau]1 \[Tau]2 \[Tau]4+\[Tau]3 \[Tau]4) Subscript[t, 2,4])),0},{Subscript[t, 1,4],(-Subscript[t, 1,4] (\[Tau]1 Subscript[t, 2,2]+\[Tau]2 Subscript[t, 2,3])+Subscript[t, 1,2] (Subscript[t, 2,3]+\[Tau]1 Subscript[t, 2,4])+Subscript[t, 1,3] (-Subscript[t, 2,2]+\[Tau]2 Subscript[t, 2,4]))/(Subscript[t, 1,1]+\[Tau]1 Subscript[t, 1,2]+\[Tau]2 Subscript[t, 1,3]+\[Tau]3 Subscript[t, 1,4]),(Subscript[t, 1,2]+\[Tau]4 Subscript[t, 1,3]+(-\[Tau]2+\[Tau]1 \[Tau]4) Subscript[t, 1,4])/(\[Tau]2 Subscript[t, 1,4] Subscript[t, 2,1]-\[Tau]1 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,1]+Subscript[t, 1,1] Subscript[t, 2,2]+\[Tau]1 \[Tau]2 Subscript[t, 1,4] Subscript[t, 2,2]+\[Tau]3 Subscript[t, 1,4] Subscript[t, 2,2]-\[Tau]1^2 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,2]+\[Tau]4 Subscript[t, 1,1] Subscript[t, 2,3]+\[Tau]2^2 Subscript[t, 1,4] Subscript[t, 2,3]-\[Tau]1 \[Tau]2 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,3]+\[Tau]3 \[Tau]4 Subscript[t, 1,4] Subscript[t, 2,3]-\[Tau]2 Subscript[t, 1,1] Subscript[t, 2,4]+\[Tau]1 \[Tau]4 Subscript[t, 1,1] Subscript[t, 2,4]-Subscript[t, 1,2] (Subscript[t, 2,1]+(\[Tau]2-\[Tau]1 \[Tau]4) Subscript[t, 2,3]+(\[Tau]1 \[Tau]2+\[Tau]3-\[Tau]1^2 \[Tau]4) Subscript[t, 2,4])-Subscript[t, 1,3] (\[Tau]4 Subscript[t, 2,1]+(-\[Tau]2+\[Tau]1 \[Tau]4) Subscript[t, 2,2]+(\[Tau]2^2-\[Tau]1 \[Tau]2 \[Tau]4+\[Tau]3 \[Tau]4) Subscript[t, 2,4])),1/(Subscript[t, 1,1]+\[Tau]1 Subscript[t, 1,2]+\[Tau]2 Subscript[t, 1,3]+\[Tau]3 Subscript[t, 1,4])}};


R//MatrixForm
R/.Flatten[Table[Subscript[t, i,j]->T[[i,j]],{i,4},{j,4}]]//Simplify//MatrixForm




